Resource Management Schemes for Cloud-Native Platforms with Computing Containers of Docker and Kubernetes

Businesses have made increasing adoption and incorporation of cloud technology into internal processes in the last decade. The cloud-based deployment provides on-demand availability without active management. More recently, the concept of cloud-native application has been proposed and represents an invaluable step toward helping organizations develop software faster and update it more frequently to achieve dramatic business outcomes. Cloud-native is an approach to build and run applications that exploit the cloud computing delivery model's advantages. It is more about how applications are created and deployed than where. The container-based virtualization technology, such as Docker and Kubernetes, serves as the foundation for cloud-native applications. This paper investigates the performance of two popular computational-intensive applications, big data, and deep learning, in a cloud-native environment. We analyze the system overhead and resource usage for these applications. Through extensive experiments, we show that the completion time reduces by up to 79.4% by changing the default setting and increases by up to 96.7% due to different resource management schemes on two platforms. Additionally, the resource release is delayed by up to 116.7% across different systems. Our work can guide developers, administrators, and researchers to better design and deploy their applications by selecting and configuring a hosting platform.

==> figs/eval/cluster/docker/distribution.py <==
import pandas as pd
import datetime
import time
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.pyplot import MultipleLocator
import sys
import seaborn as sns
import types

import os
# path = '/'
# files = []
# for i in os.listdir(path):
#     if os.path.isfile(os.path.join(path,i)) and 'n' in i:
#         files.append(i)
# print(files)

def getFileName(path):
    f_list = os.listdir(path)
    # print(f_list)
    filelist = []
    for i in f_list:
        # os.path.splitext():分离文件名与扩展名
        if os.path.splitext(i)[1] == '.csv' and os.path.splitext(i)[0].startswith('node'):
            filelist.append(i)
    return filelist
# print(getFileName('./'))

input_file = getFileName('./')
# input_file = ['node1.csv','node2.csv','node3.csv','node4.csv']
input_file = sorted(input_file)
n=1
for node in input_file:
    df = pd.read_csv(node,sep=";",header=0)
    df = df.fillna(0)
    # print(df)

    def time_convert(df):
        #import pydz
        #tz = pytz.time("EDT")
        for i in range(len(df['Time'])):
            a = datetime.datetime.strptime(df["Time"][i][:-6],"%Y-%m-%dT%H:%M:%S")
            a = time.mktime(a.timetuple())
            a -= 14400
            df.iloc[[i], [0]] = a

    time_convert(df)

    df_columns = list(filter(lambda s: "job" in s,df.columns))
    for i in df_columns:
        df[i] = df[i] / 16
    df_columns.append("Time")
    df1 = df[df_columns]
    # print(df1)
    
    for index, row in df1.iterrows():
        if sum(row[:-1]) == 0:
            df1 = df1.drop(index)
    sub_order = {}
    ordered = []
    for i in df1.columns[:-1]:
        sub_order[i] = df1[i].tolist().index(list(filter(lambda x: x!=0,df1[i]))[0])
    for w in sorted(sub_order, key=sub_order.get):
        ordered.append(w)
    ordered.append("Time")
    df2 = df1[ordered]
    df2 = df2.reset_index(drop=True)
    # print(df2)
    if 'job1' in df2.columns:
        init_time = df2['Time'][0]


 

n=1
alljoblist = []
allstarttime = []
allendtime = []
for node in input_file:
    file_name = 'node{}_distribution.eps'.format(n)
    df = pd.read_csv(node,sep=";",header=0)
    # print(df['Time'])
    df = df.fillna(0)

    def time_convert(df):
        #import pydz
        #tz = pytz.time("EDT")
        for i in range(len(df['Time'])):
            a = datetime.datetime.strptime(df["Time"][i][:-6],"%Y-%m-%dT%H:%M:%S")
            a = time.mktime(a.timetuple())
            a -= 14400
            df.iloc[[i], [0]] = a

    time_convert(df)

    df_columns = list(filter(lambda s: "job" in s,df.columns))
    for i in df_columns:
        df[i] = df[i] / 16
    df_columns.append("Time")
    df1 = df[df_columns]
    
    for index, row in df1.iterrows():
        if sum(row[:-1]) == 0:
            df1 = df1.drop(index)
    df1['Time'] = df1['Time'] - init_time
    sub_order = {}
    ordered = []
    for i in df1.columns[:-1]:
        sub_order[i] = df1[i].tolist().index(list(filter(lambda x: x!=0,df1[i]))[0])
    for w in sorted(sub_order, key=sub_order.get):
        ordered.append(w)
    ordered.append("Time")
    df2 = df1[ordered]
    df2 = df2.reset_index(drop=True)
    # print(df2)
    
    joblist = np.array(df2.columns).tolist()[:-1]
    alljoblist.append(joblist)

  
    # print(joblist)
    endlist = []
    startlist = []
    
    
    for job in joblist:
        for i in range(len(df2[job])):
            if df2[job][i] == 0.0:
                pass
            else:
                end_time = df2['Time'][i] 
        endlist.append(end_time)

    df2 = df2.replace(0,np.nan)
    index = df2.apply(lambda series: series.first_valid_index())[:-1]
    df2 = df2.replace(np.nan,0)
    startlist = df2['Time'][index].values.tolist()
    # print('start',startlist)
    # print('end',endlist)
    allstarttime.append(startlist)
    allendtime.append(endlist)


node1_color = '#FFA500'
node2_color = '#87CEEB'
node3_color = '#808000'
node4_color = '#D2691E'
node5_color = '#90EE90'
node6_color = '#FF1493'
node7_color = '#8B0000'
node8_color = '#800080'

color_init = [node1_color,node2_color,node3_color,node4_color]
colorlist = []

index = 0
alljoblist = [list(map(lambda x:x[3:],l)) for l in alljoblist]
alljoblist = [list(map(lambda x:x.replace("mig","M"),l)) for l in alljoblist]
alljoblist = [list(map(lambda x:x.replace("re","R"),l)) for l in alljoblist]
print(alljoblist)
for node in alljoblist:
    file_name = 'node{}_distribution.eps'.format(index+1)
    color=[]
    for job in node:
        
        if job.endswith('M') or job.endswith("R"):
            job = job.split('-')[0]
        n=0
        for no in alljoblist:
            if job in no:
                color.append(color_init[n])
            n+=1
    colorlist.append(color)


    
    plt.figure(figsize=(10, 5))
    
    labels = node
    
    
    xstart = allstarttime[index]
    xstop = allendtime[index]
    y = labels
    # print(xstart)
    # print(xstop)

    f_size = 16

    plt.xlabel("Time(seconds)",fontsize=f_size)
    plt.ylabel("Job Id",fontsize=f_size)
    
    plt.xlim(0, max(xstop)+10)

    # print(colorlist[index])
    plt.hlines(y, xstart, xstop, colors=colorlist[index], lw=8, label =labels)

    from matplotlib.lines import Line2D
    custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color='#87CEEB', lw=4),
                Line2D([0], [0], color='#808000', lw=4),
                Line2D([0], [0], color='#D2691E', lw=4)]

    # fig, ax = plt.subplots()
    # lines = ax.plot(data)
    #plt.legend(custom_lines, ['W -1', 'W -2', 'W -3','W -4'],loc=4,fontsize = 12)

    # plt.legend(loc='upper right',labels = "W"+"-"+str(i),fontsize = 8)
    
    plt.savefig(file_name, format='eps', dpi=1000, bbox_inches='tight')
    
    index +=1














==> figs/eval/cluster/docker/stack.py <==
import pandas as pd
import datetime
import time
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.pyplot import MultipleLocator
import sys
import seaborn as sns


job1_color = "#9b59b6"
job2_color = "#e74c3c"
job3_color = "#34495e"
job4_color = "#2ecc71"
job5_color = '#00008B'
job6_color = '#008B8B'
job7_color = '#B8860B'
job8_color = '#FF8C00'
job9_color = '#BC8F8F'
job10_color = '#808000'
job11_color = '#6B8E23'
job12_color = "#9b59b6"
job13_color = '#FFA500'
job14_color = '#FF4500'
job15_color = '#DA70D6'
job16_color = '#EEE8AA'
job17_color = '#AFEEEE'
job18_color = '#DB7093'
job19_color = '#9ACD32'
job20_color = '#FFDAB9'


#input_file = ['node1.csv','node2.csv','node3.csv','node4.csv']
input_file = ['node0.csv','node1.csv','node2.csv','node3.csv']
n=1
for node in input_file:
    df = pd.read_csv(node,sep=";",header=0)
    # print(df['Time'])
    df = df.fillna(0)

    def time_convert(df):
        #import pydz
        #tz = pytz.time("EDT")
        for i in range(len(df['Time'])):
            a = datetime.datetime.strptime(df["Time"][i][:-6],"%Y-%m-%dT%H:%M:%S")
            a = time.mktime(a.timetuple())
            a -= 14400
            df.iloc[[i], [0]] = a
    time_convert(df)
    #df.astype(float)
    df_columns = list(filter(lambda s: "job" in s,df.columns))
    for i in df_columns:
        df[i] = df[i] / 16
    df_columns.append("Time")
    df1 = df[df_columns]

    for index, row in df1.iterrows():
        if sum(row[:-1]) == 0:
            df1 = df1.drop(index)
    sub_order = {}
    ordered = []
    for i in df1.columns[:-1]:
        sub_order[i] = df1[i].tolist().index(list(filter(lambda x: x!=0,df1[i]))[0])
    for w in sorted(sub_order, key=sub_order.get):
        ordered.append(w)
    ordered.append("Time")
    df2 = df1[ordered]
    df2 = df2.reset_index(drop=True)
    if 'job1' in df2.columns:
        init_time = df2['Time'][0]

 

n=1
for node in input_file:
    file_name = 'node{}_cpu.eps'.format(n)
    df = pd.read_csv(node,sep=";",header=0)
    # print(df['Time'])
    df = df.fillna(0)

    def time_convert(df):
        #import pydz
        #tz = pytz.time("EDT")
        for i in range(len(df['Time'])):
            a = datetime.datetime.strptime(df["Time"][i][:-6],"%Y-%m-%dT%H:%M:%S")
            a = time.mktime(a.timetuple())
            a -= 14400
            df.iloc[[i], [0]] = a

    time_convert(df)

    df_columns = list(filter(lambda s: "job" in s,df.columns))
    for i in df_columns:
        df[i] = df[i] / 16
    df_columns.append("Time")
    df1 = df[df_columns]
    
    
    
    col = list(df1.columns)
    name_dir = {}
    for col_name in col:
        if "job" in col_name:
            name_dir[col_name] = col_name[3:]
    df1.rename(columns=name_dir, inplace=True)
    print(df1.columns)
    
    
    
    for index, row in df1.iterrows():
        if sum(row[:-1]) == 0:
            df1 = df1.drop(index)
    df1['Time'] = df1['Time'] - init_time
    sub_order = {}
    ordered = []
    for i in df1.columns[:-1]:
        sub_order[i] = df1[i].tolist().index(list(filter(lambda x: x!=0,df1[i]))[0])
    for w in sorted(sub_order, key=sub_order.get):
        ordered.append(w)
    ordered.append("Time")
    df2 = df1[ordered]
    df2 = df2.reset_index(drop=True)
    
    
    joblist = np.array(df2.columns).tolist()[:-1]
    for i in range(len(joblist)):
        if joblist[i].endswith('mig') or joblist[i].endswith('re'):
            joblist[i] = joblist[i].split('-')[0]
    """
    color_list = []
    for job in joblist:
        color = eval('{}_color'.format("job"+job))
        color_list.append(color)
    """
    # print(color_list)


    plt.figure(figsize=(10, 5))

    x = df2["Time"].values
    y = df2.drop(columns=['Time']).T.values
    # l = list(range(df2.shape[1]))
    # l.pop(0)
    #labels = df1.columns[:-1].tolist()
    labels = joblist
    f_size = 16
    fig, ax = plt.subplots()
    x_major_locator=MultipleLocator(300)
    plt.stackplot(x,y,labels=labels)
    plt.xlabel("Time",fontsize=f_size)
    plt.ylabel("CPU Usage",fontsize=f_size)
    plt.ylim(0, 1) 
    plt.xlim(xmin=0)
    ax.xaxis.set_major_locator(x_major_locator)
    ax.set_axisbelow(True)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['bottom'].set_visible(False)
    ax.spines['left'].set_visible(False)
    ax.grid()
    plt.legend(loc='upper right',fontsize = 8)
    #plt.legend(bbox_to_anchor=(0.5, -0.1),loc='upper center',ncol=4)
    plt.margins(0,0)
    plt.xticks(fontsize=f_size-4)
    plt.yticks(fontsize=f_size-4)
    plt.savefig(file_name, format='eps', dpi=1000, bbox_inches='tight')
    
    n+=1











==> figs/eval/cluster/k8s/distribution.py <==
import pandas as pd
import datetime
import time
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.pyplot import MultipleLocator
import sys
import seaborn as sns
import types

import os
# path = '/'
# files = []
# for i in os.listdir(path):
#     if os.path.isfile(os.path.join(path,i)) and 'n' in i:
#         files.append(i)
# print(files)

def getFileName(path):
    f_list = os.listdir(path)
    # print(f_list)
    filelist = []
    for i in f_list:
        # os.path.splitext():分离文件名与扩展名
        if os.path.splitext(i)[1] == '.csv' and os.path.splitext(i)[0].startswith('node'):
            filelist.append(i)
    return filelist
# print(getFileName('./'))

input_file = getFileName('./')
# input_file = ['node1.csv','node2.csv','node3.csv','node4.csv']
input_file = sorted(input_file)
n=1
for node in input_file:
    df = pd.read_csv(node,sep=";",header=0)
    df = df.fillna(0)
    # print(df)

    def time_convert(df):
        #import pydz
        #tz = pytz.time("EDT")
        for i in range(len(df['Time'])):
            a = datetime.datetime.strptime(df["Time"][i][:-6],"%Y-%m-%dT%H:%M:%S")
            a = time.mktime(a.timetuple())
            a -= 14400
            df.iloc[[i], [0]] = a

    time_convert(df)

    df_columns = list(filter(lambda s: "job" in s,df.columns))
    for i in df_columns:
        df[i] = df[i] / 16
    df_columns.append("Time")
    df1 = df[df_columns]
    # print(df1)
    
    for index, row in df1.iterrows():
        if sum(row[:-1]) == 0:
            df1 = df1.drop(index)
    sub_order = {}
    ordered = []
    for i in df1.columns[:-1]:
        sub_order[i] = df1[i].tolist().index(list(filter(lambda x: x!=0,df1[i]))[0])
    for w in sorted(sub_order, key=sub_order.get):
        ordered.append(w)
    ordered.append("Time")
    df2 = df1[ordered]
    df2 = df2.reset_index(drop=True)
    # print(df2)
    if 'job1' in df2.columns:
        init_time = df2['Time'][0]


 

n=1
alljoblist = []
allstarttime = []
allendtime = []
for node in input_file:
    file_name = 'node{}_distribution.eps'.format(n)
    df = pd.read_csv(node,sep=";",header=0)
    # print(df['Time'])
    df = df.fillna(0)

    def time_convert(df):
        #import pydz
        #tz = pytz.time("EDT")
        for i in range(len(df['Time'])):
            a = datetime.datetime.strptime(df["Time"][i][:-6],"%Y-%m-%dT%H:%M:%S")
            a = time.mktime(a.timetuple())
            a -= 14400
            df.iloc[[i], [0]] = a

    time_convert(df)

    df_columns = list(filter(lambda s: "job" in s,df.columns))
    for i in df_columns:
        df[i] = df[i] / 16
    df_columns.append("Time")
    df1 = df[df_columns]
    
    for index, row in df1.iterrows():
        if sum(row[:-1]) == 0:
            df1 = df1.drop(index)
    df1['Time'] = df1['Time'] - init_time
    sub_order = {}
    ordered = []
    for i in df1.columns[:-1]:
        sub_order[i] = df1[i].tolist().index(list(filter(lambda x: x!=0,df1[i]))[0])
    for w in sorted(sub_order, key=sub_order.get):
        ordered.append(w)
    ordered.append("Time")
    df2 = df1[ordered]
    df2 = df2.reset_index(drop=True)
    # print(df2)
    
    joblist = np.array(df2.columns).tolist()[:-1]
    alljoblist.append(joblist)

  
    # print(joblist)
    endlist = []
    startlist = []
    
    
    for job in joblist:
        for i in range(len(df2[job])):
            if df2[job][i] == 0.0:
                pass
            else:
                end_time = df2['Time'][i] 
        endlist.append(end_time)

    df2 = df2.replace(0,np.nan)
    index = df2.apply(lambda series: series.first_valid_index())[:-1]
    df2 = df2.replace(np.nan,0)
    startlist = df2['Time'][index].values.tolist()
    # print('start',startlist)
    # print('end',endlist)
    allstarttime.append(startlist)
    allendtime.append(endlist)


node1_color = '#FFA500'
node2_color = '#87CEEB'
node3_color = '#808000'
node4_color = '#D2691E'
node5_color = '#90EE90'
node6_color = '#FF1493'
node7_color = '#8B0000'
node8_color = '#800080'

color_init = [node1_color,node2_color,node3_color,node4_color]
colorlist = []

index = 0
alljoblist = [list(map(lambda x:x[3:],l)) for l in alljoblist]
alljoblist = [list(map(lambda x:x.replace("mig","M"),l)) for l in alljoblist]
alljoblist = [list(map(lambda x:x.replace("re","R"),l)) for l in alljoblist]
print(alljoblist)
for node in alljoblist:
    file_name = 'node{}_distribution.eps'.format(index+1)
    color=[]
    for job in node:
        
        if job.endswith('M') or job.endswith("R"):
            job = job.split('-')[0]
        n=0
        for no in alljoblist:
            if job in no:
                color.append(color_init[n])
            n+=1
    colorlist.append(color)


    
    plt.figure(figsize=(10, 5))
    
    labels = node
    
    
    xstart = allstarttime[index]
    xstop = allendtime[index]
    y = labels
    # print(xstart)
    # print(xstop)

    f_size = 16

    plt.xlabel("Time(seconds)",fontsize=f_size)
    plt.ylabel("Job Id",fontsize=f_size)
    
    plt.xlim(0, max(xstop)+10)

    # print(colorlist[index])
    plt.hlines(y, xstart, xstop, colors=colorlist[index], lw=8, label =labels)

    from matplotlib.lines import Line2D
    custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color='#87CEEB', lw=4),
                Line2D([0], [0], color='#808000', lw=4),
                Line2D([0], [0], color='#D2691E', lw=4)]

    # fig, ax = plt.subplots()
    # lines = ax.plot(data)
    #plt.legend(custom_lines, ['W -1', 'W -2', 'W -3','W -4'],loc=4,fontsize = 12)

    # plt.legend(loc='upper right',labels = "W"+"-"+str(i),fontsize = 8)
    
    plt.savefig(file_name, format='eps', dpi=1000, bbox_inches='tight')
    
    index +=1














==> figs/eval/cluster/k8s/stack.py <==
import pandas as pd
import datetime
import time
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.pyplot import MultipleLocator
import sys
import seaborn as sns


job1_color = "#9b59b6"
job2_color = "#e74c3c"
job3_color = "#34495e"
job4_color = "#2ecc71"
job5_color = '#00008B'
job6_color = '#008B8B'
job7_color = '#B8860B'
job8_color = '#FF8C00'
job9_color = '#BC8F8F'
job10_color = '#808000'
job11_color = '#6B8E23'
job12_color = "#9b59b6"
job13_color = '#FFA500'
job14_color = '#FF4500'
job15_color = '#DA70D6'
job16_color = '#EEE8AA'
job17_color = '#AFEEEE'
job18_color = '#DB7093'
job19_color = '#9ACD32'
job20_color = '#FFDAB9'


input_file = ['node1.csv','node2.csv','node3.csv','node4.csv']
#input_file = ['node0.csv','node1.csv','node2.csv','node3.csv']
n=1
for node in input_file:
    df = pd.read_csv(node,sep=";",header=0)
    # print(df['Time'])
    df = df.fillna(0)

    def time_convert(df):
        #import pydz
        #tz = pytz.time("EDT")
        for i in range(len(df['Time'])):
            a = datetime.datetime.strptime(df["Time"][i][:-6],"%Y-%m-%dT%H:%M:%S")
            a = time.mktime(a.timetuple())
            a -= 14400
            df.iloc[[i], [0]] = a
    time_convert(df)
    #df.astype(float)
    df_columns = list(filter(lambda s: "job" in s,df.columns))
    for i in df_columns:
        df[i] = df[i] / 16
    df_columns.append("Time")
    df1 = df[df_columns]

    for index, row in df1.iterrows():
        if sum(row[:-1]) == 0:
            df1 = df1.drop(index)
    sub_order = {}
    ordered = []
    for i in df1.columns[:-1]:
        sub_order[i] = df1[i].tolist().index(list(filter(lambda x: x!=0,df1[i]))[0])
    for w in sorted(sub_order, key=sub_order.get):
        ordered.append(w)
    ordered.append("Time")
    df2 = df1[ordered]
    df2 = df2.reset_index(drop=True)
    if 'job1' in df2.columns:
        init_time = df2['Time'][0]

 

n=1
for node in input_file:
    file_name = 'node{}_cpu.eps'.format(n)
    df = pd.read_csv(node,sep=";",header=0)
    # print(df['Time'])
    df = df.fillna(0)

    def time_convert(df):
        #import pydz
        #tz = pytz.time("EDT")
        for i in range(len(df['Time'])):
            a = datetime.datetime.strptime(df["Time"][i][:-6],"%Y-%m-%dT%H:%M:%S")
            a = time.mktime(a.timetuple())
            a -= 14400
            df.iloc[[i], [0]] = a

    time_convert(df)

    df_columns = list(filter(lambda s: "job" in s,df.columns))
    for i in df_columns:
        df[i] = df[i] / 16
    df_columns.append("Time")
    df1 = df[df_columns]
    
    
    
    col = list(df1.columns)
    name_dir = {}
    for col_name in col:
        if "job" in col_name:
            name_dir[col_name] = col_name[3:]
    df1.rename(columns=name_dir, inplace=True)
    print(df1.columns)
    
    
    
    for index, row in df1.iterrows():
        if sum(row[:-1]) == 0:
            df1 = df1.drop(index)
    df1['Time'] = df1['Time'] - init_time
    sub_order = {}
    ordered = []
    for i in df1.columns[:-1]:
        sub_order[i] = df1[i].tolist().index(list(filter(lambda x: x!=0,df1[i]))[0])
    for w in sorted(sub_order, key=sub_order.get):
        ordered.append(w)
    ordered.append("Time")
    df2 = df1[ordered]
    df2 = df2.reset_index(drop=True)
    
    
    joblist = np.array(df2.columns).tolist()[:-1]
    for i in range(len(joblist)):
        if joblist[i].endswith('mig') or joblist[i].endswith('re'):
            joblist[i] = joblist[i].split('-')[0]
    """
    color_list = []
    for job in joblist:
        color = eval('{}_color'.format("job"+job))
        color_list.append(color)
    """
    # print(color_list)


    plt.figure(figsize=(10, 5))

    x = df2["Time"].values
    y = df2.drop(columns=['Time']).T.values
    # l = list(range(df2.shape[1]))
    # l.pop(0)
    #labels = df1.columns[:-1].tolist()
    labels = joblist
    f_size = 16
    fig, ax = plt.subplots()
    x_major_locator=MultipleLocator(300)
    plt.stackplot(x,y,labels=labels)
    plt.xlabel("Time",fontsize=f_size)
    plt.ylabel("CPU Usage",fontsize=f_size)
    plt.ylim(0, 1) 
    plt.xlim(xmin=0)
    ax.xaxis.set_major_locator(x_major_locator)
    ax.set_axisbelow(True)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['bottom'].set_visible(False)
    ax.spines['left'].set_visible(False)
    ax.grid()
    plt.legend(loc='upper right',fontsize = 8)
    #plt.legend(bbox_to_anchor=(0.5, -0.1),loc='upper center',ncol=4)
    plt.margins(0,0)
    plt.xticks(fontsize=f_size-4)
    plt.yticks(fontsize=f_size-4)
    plt.savefig(file_name, format='eps', dpi=1000, bbox_inches='tight')
    
    n+=1










